Refining Labelled Systems for Modal and Constructive Logics with Applications

This thesis introduces the "method of structural refinement", which serves as a means of transforming the relational semantics of a modal and/or constructive logic into an 'economical' proof system by connecting two proof-theoretic paradigms: labelled and nested sequent calculi. The formalism of labelled sequents has been successful in that cut-free calculi in possession of desirable proof-theoretic properties can be automatically generated for large classes of logics. Despite these qualities, labelled systems make use of a complicated syntax that explicitly incorporates the semantics of the associated logic, and such systems typically violate the subformula property to a high degree. By contrast, nested sequent calculi employ a simpler syntax and adhere to a strict reading of the subformula property, making such systems useful in the design of automated reasoning algorithms. However, the downside of the nested sequent paradigm is that a general theory concerning the automated construction of such calculi (as in the labelled setting) is essentially absent, meaning that the construction of nested systems and the confirmation of their properties is usually done on a case-by-case basis. The refinement method connects both paradigms in a fruitful way, by transforming labelled systems into nested (or, refined labelled) systems with the properties of the former preserved throughout the transformation process. To demonstrate the method of refinement and some of its applications, we consider grammar logics, first-order intuitionistic logics, and deontic STIT logics. The introduced refined labelled calculi will be used to provide the first proof-search algorithms for deontic STIT logics. Furthermore, we employ our refined labelled calculi for grammar logics to show that every logic in the class possesses the effective Lyndon interpolation property.

==> build-all.sh <==
#!/bin/sh
# Copyright (C) 2014-2020 by Thomas Auzinger <thomas@auzinger.name>

CLASS=vutinfth
SOURCE=example

# Build vutinfth documentation
pdflatex $CLASS.dtx
pdflatex $CLASS.dtx
makeindex -s gglo.ist -o $CLASS.gls $CLASS.glo
makeindex -s gind.ist -o $CLASS.ind $CLASS.idx
pdflatex $CLASS.dtx
pdflatex $CLASS.dtx

# Build the vutinfth class file
pdflatex $CLASS.ins

# Build the vutinfth example document
pdflatex $SOURCE
bibtex   $SOURCE
pdflatex $SOURCE
pdflatex $SOURCE
makeindex -t $SOURCE.glg -s $SOURCE.ist -o $SOURCE.gls $SOURCE.glo
makeindex -t $SOURCE.alg -s $SOURCE.ist -o $SOURCE.acr $SOURCE.acn
makeindex -t $SOURCE.ilg -o $SOURCE.ind $SOURCE.idx
pdflatex $SOURCE
pdflatex $SOURCE

echo
echo
echo Class file and example document compiled.


==> build-thesis.sh <==
#!/bin/sh
# Copyright (C) 2014-2020 by Thomas Auzinger <thomas@auzinger.name>

# Replace the 'x' in the next line with the name of the thesis' main LaTeX document without the '.tex' extension
SOURCE=x

# Build the thesis document
pdflatex $SOURCE
bibtex   $SOURCE
pdflatex $SOURCE
pdflatex $SOURCE
makeindex -t $SOURCE.glg -s $SOURCE.ist -o $SOURCE.gls $SOURCE.glo
makeindex -t $SOURCE.alg -s $SOURCE.ist -o $SOURCE.acr $SOURCE.acn
makeindex -t $SOURCE.ilg -o $SOURCE.ind $SOURCE.idx
pdflatex $SOURCE
pdflatex $SOURCE

echo
echo
echo Thesis document compiled.

